MOD: Minimally Ordered Durable Datastructures for Persistent Memory

Persistent Memory (PM) makes possible recoverable applications that can preserve application progress across system reboots and power failures. Actual recoverability requires careful ordering of cacheline flushes, currently done in two extreme ways. On one hand, expert programmers have reasoned deeply about consistency and durability to create applications centered on a single custom-crafted durable datastructure. On the other hand, less-expert programmers have used software transaction memory (STM) to make atomic one or more updates, albeit at a significant performance cost due largely to ordered log updates. In this work, we propose the middle ground of composable persistent datastructures called Minimally Ordered Durable (MOD) datastructures. MOD is a C++ library of several datastructures---currently, map, set, stack, queue and vector--- that often perform better than STM and yet are relatively easy to use. They allow multiple updates to one or more datastructures to be atomic with respect to failure. Moreover, we provide a recipe to create more recoverable datastructures. MOD is motivated by our analysis of real Intel Optane PM hardware showing that allowing unordered, overlapping flushes significantly improves performance. MOD reduces ordering by adapting existing techniques for out-of-place updates (like shadow paging) with space-reducing structural sharing (from functional programming). MOD exposes a Basic interface for single updates and a Composition interface for atomically performing multiple updates. Relative to the state-of-the-art Intel PMDK v1.5 STM, MOD improves map, set, stack, queue microbenchmark performance by 40%, and speeds up application benchmark performance by 38%.

==> diff-latex.sh <==
rm diff.tex
latexdiff --flatten diff/swapnil_asplos_2020/main.tex main.tex > diff.tex
make -f Makefile.diff
mv diff.pdf ~/public/html/resources/asplos20_diff.pdf
#rm diff.*

